Parallaxes of 6.7-GHz Methanol Masers towards the G305.2 High-Mass Star Formation Region

We have made measurements to determine the parallax and proper motion of the three 6.7-GHz methanol masers G305.200$+$0.019, G305.202$+$0.208 and G305.208$+$0.206. The combined parallax is found to be 0.25$\pm $0.05 mas, corresponding to a distance of 4.1$^{+1.2}_{-0.7}$ kpc. This places the G305.2 star formation region in the Carina-Sagittarius spiral arm. The inclusion of G305.2 increases the Galactic azimuth range of the sources in this arm by 40$^\circ $ from Sato et al., allowing us to determine the pitch angle of this spiral with greater confidence to be $\psi = 19.0 \pm 2.6^\circ $. The first VLBI spot maps of the 6.7-GHz methanol masers towards these sources show that they have simple linear and ring-like structures, consistent with emission expected from classII methanol masers in general.

==> Figs/spots/pts-200.py <==
#! /usr/bin/env python

# Written by Vasaant S/O Krishnan. Friday, 18 March 2016.

import re
from pylab import *
import sys
import numpy as np
from functions import *
import random


usrFile = sys.argv[1:]

if len(usrFile) == 0:
    print ""
    print "# pts-test.py takes input from *.PTS files to study the"
    print "# component allocation from Luca Moscadelli's pts-diff.f."
    print "# The component positions and velocities are flux weighted"
    print "# using the algorithm from functions.py."
    print "# First argument must be *.PTS. Order for remaining options"
    print "# does not matter:"
    print ""
    print "# plot*  = options are: plot, seq and comp."
    print "# err    = plots errorbars."
    print "# atate  = annotates the spots with their component."
    print "# vatate = annotates the spots with their velocity."
    print "# vel    = allows user specified velocty range for the colourbar."
    print "# scale  = scales the peak flux of the data by a constant factor."
    print ""
    print "--> pts-test.py file_name.COMP plot* vel=xx.x,yy.y atate scale=xx"
    print ""
    exit()




#=====================================================================
#   Define variables:
#
cTmp = []                   # chan temp
vTmp = []                   # velo temp
iTmp = []                   # flux temp (integrated)
pTmp = []                   # peak temp
xTmp = []                   # xoff temp
xeTp = []                   # xerr temp
yTmp = []                   # yoff temp
yeTp = []                   # xerr temp
mTmp = []                   # Co(m)p temp

chan = []
vels = []
flux = []
peak = []
xoff = []
xerr = []
yoff = []
yerr = []
comp = []

compMask   = []             # Subset of arrays which are not blank
velAvg     = []             # Average of each component
homoVelTmp = []
homoVel    = []             # Homogenised velocity

defaultVels  = True         # Otherwise usrVelLim
defaultScale = True         # Otherwise usrScale

ints       = '\s+(\d+)'           # 'Channel' variable from *.COMP
floats     = '\s+([+-]?\d+.\d+)'  # Any float variable from *.COMP
manyFloats = 14*floats            # space+floats seq gets repeated this many times after chans



#=====================================================================
#   Scale the maser spots by a factor of userScale:
#
for i in usrFile:
    userScale = re.search('scale='+'([+-]?\d+)',i)
    if userScale:
        defaultScale = False # Don't use scaleFactor = 1 if user has defined it in usrFile
        scaleFactor  = int(userScale.group(1))
if defaultScale:             # This allows "scale=" to appear anywhere in usrFile
    scaleFactor = 1



#=====================================================================
#   Harvest values:
#
for line in open(usrFile[0],'r'):

    reqInfo = re.search(ints + floats + ints + manyFloats, line)
    if reqInfo:                                    # Populate temp arrays, which are reset after each component is harvested
        mTmp.append(  str(reqInfo.group(1)))       # String format for annotations for scatterplots
        vTmp.append(float(reqInfo.group(2)))
        cTmp.append(  int(reqInfo.group(3)))
        iTmp.append(float(reqInfo.group(4)))
        pTmp.append(float(reqInfo.group(5)))
        xTmp.append(float(reqInfo.group(8)))
        xeTp.append(float(reqInfo.group(9)))
        yTmp.append(float(reqInfo.group(10)))
        yeTp.append(float(reqInfo.group(11)))

    if line == '\n':                               # This statement allows each component to exist as its own list within the complete array
        comp.append(mTmp)
        vels.append(vTmp)
        chan.append(cTmp)
        flux.append(iTmp)
        peak.append(pTmp)
        xoff.append(xTmp)
        xerr.append(xeTp)
        yoff.append(yTmp)
        yerr.append(yeTp)

        mTmp = []                                  # Reset temp arrays
        vTmp = []
        cTmp = []
        iTmp = []
        pTmp = []
        xTmp = []
        xeTp = []
        yTmp = []
        yeTp = []

close(usrFile[0])



#=====================================================================
#   The final values from *Tmp need to be mannualy added:
#
comp.append(mTmp)
vels.append(vTmp)
chan.append(cTmp)
flux.append(iTmp)
peak.append(pTmp)
xoff.append(xTmp)
xerr.append(xeTp)
yoff.append(yTmp)
yerr.append(yeTp)



#=====================================================================
#   Based on 'comp' array, determine the positions of the '\n's:
#
for i in xrange(len(comp)):
    if comp[i] != []:
        compMask.append(int(i))



#=====================================================================
#   Remove the '\n's:
#
comp = [comp[i] for i in compMask]
vels = [vels[i] for i in compMask]
chan = [chan[i] for i in compMask]
flux = [flux[i] for i in compMask]
peak = [peak[i] for i in compMask]
xoff = [xoff[i] for i in compMask]
xerr = [xerr[i] for i in compMask]
yoff = [yoff[i] for i in compMask]
yerr = [yerr[i] for i in compMask]



#=====================================================================
#   Determine weighted means:
#
vels = [wmean(vels[i],flux[i]) for i in xrange(len(comp))]
xoff = [wmean(xoff[i],flux[i]) for i in xrange(len(comp))]
xerr = [wmean(xerr[i],flux[i]) for i in xrange(len(comp))]
yoff = [wmean(yoff[i],flux[i]) for i in xrange(len(comp))]
yerr = [wmean(yerr[i],flux[i]) for i in xrange(len(comp))]

# These do not need weighted means, only the first (or max) is used:
comp = [comp[i][0] for i in xrange(len(comp))]
chan = [chan[i][0] for i in xrange(len(chan))]
flux = [flux[i][0] * scaleFactor for i in xrange(len(comp))]
peak = [peak[i][0] * scaleFactor for i in xrange(len(comp))]



#=====================================================================
#   Find mean velocity of each comp:
#   (previously used for comp-test.py. Not needed here)

# for i in xrange(len(vels)):
#     velAvg.append(float(sum(vels[i])/len(vels[i])))



#=====================================================================
#   Determine if user has requested for custom vel range:
#
for i in usrFile:
    usrVelLim = re.search('vel='+'([+-]?\d+.?\d+),([+-]?\d+.?\d+)',i)
    if usrVelLim:
        defaultVels = False  # Don't use defaultVels if user has defined it in usrFile
        velOne = float(usrVelLim.group(1))
        velTwo = float(usrVelLim.group(2))
        if velOne > velTwo:
            velMax = velOne
            velMin = velTwo
        elif velTwo > velOne:
            velMax = velTwo
            velMin = velOne
        elif velOne == velTwo:
            print "User velocities are identical. Reverting to default."
            defaultVels = True
if defaultVels:              # Default vels are the min/max of the velAvg for each comp.
    velMin = min(vels)
    velMax = max(vels)
    # Previously used for comp-test.py. Not needed here:
    # velMin = min(velAvg)
    # velMax = max(velAvg)



#=====================================================================
#   Each component is assigned a single homogenised vel for all spots,
#   instead of each spot having its own individual vel:
#
homoVel = vels
# Previously used for comp-test.py. Not needed here:
# for i in xrange(len(velAvg)):
#     for j in vels[i]:
#         homoVelTmp.append(velAvg[i])
#     homoVel.append(homoVelTmp)
#     homoVelTmp = []




#=====================================================================
#   Plot user specified components:
#
if 'comp' in usrFile:

    xoffAdd = []
    yoffAdd = []
    peakAdd = []
    fluxAdd = []
    velsAdd = []
    compAdd = []
    xerrAdd = []
    yerrAdd = []

    print "Enter 'q' to quit."
    print ""
    machineQuery = 'Component ID: '
    response     = raw_input(machineQuery)
    while response != 'q':
        usrComp = int(response)
        for i in xrange(len(comp)):               # Iterate through the list
            if usrComp == int(comp[i]):
                xoffAdd.append(xoff[i])
                yoffAdd.append(yoff[i])
                peakAdd.append(peak[i])
                fluxAdd.append(flux[i])
                velsAdd.append(vels[i])
                compAdd.append(comp[i])
                xerrAdd.append(xerr[i])
                yerrAdd.append(yerr[i])
        if xoffAdd != []:                         # Catch scrip in-case first choice is empty array
            scatter( xoffAdd,yoffAdd,s=fluxAdd,c=velsAdd,vmin=velMin,vmax=velMax)
            if 'err' in usrFile:
                errorbar(xoffAdd,yoffAdd,xerrAdd,yerrAdd)
            if 'atate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(compAdd[i],xy=(xoffAdd[i],yoffAdd[i]))
            if 'vatate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(float("{0:.1f}".format(velsAdd[i])),xy=(xoffAdd[i],yoffAdd[i]))

            xlabel('x offset')
            ylabel('y offset')
            title(str(usrFile[0]))
            cbar = colorbar()
            cbar.set_label('Velocity')
            gca().invert_xaxis()
            show(block = False)

        response = raw_input(machineQuery)
        clf()
        close()



#=====================================================================
#   Plots entire sequence of compoments:
#
if 'seq' in usrFile:
    print "Enter 'q' to quit."
    print ""
    for i in xrange(len(comp)):

        scatter( xoff[i],yoff[i],s=flux[i],c=vels[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax)
        if 'err' in usrFile:
            errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
        if 'atate' in usrFile:
            annotate(comp[i],xy=(xoff[i],yoff[i]))
        if 'vatate' in usrFile:
            annotate(float("{0:.1f}".format(vels[i])),xy=(xoff[i],yoff[i]))

        xlabel('x offset')
        ylabel('y offset')
        title(str(usrFile[0]))
        cbar = colorbar()
        cbar.set_label('Velocity')
        gca().invert_xaxis()
        show(block = False)

        response = raw_input('Component '+str(comp[i][0])+':')
        if response == 'q':
            exit()
        else:
            clf()
            close()



#=====================================================================
#   Format to match input .PTS file:
#
if 'print' in usrFile:
    print ""
    for i in xrange(len(chan)):
        print '%6d %10.3f %4d %13.5f %13.5f %33.6f %10.7f %14.6f %10.7f'%(
              int(comp[i]),float(vels[i]),int(chan[i]),float(flux[i]/scaleFactor),
            float(peak[i]/scaleFactor),float(xoff[i]),float(xerr[i]),float(yoff[i]),
            float(yerr[i]))
    print ""




#=====================================================================
#   Plots spot map of maser emission:
#

velMin = -38.0
velMax = -31.0

if 'plot' in usrFile:
    for i in xrange(len(chan)):
        scatter(xoff[i],yoff[i],s=flux[i],c=homoVel[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
        if 'err' in usrFile:
            errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
        if 'atate' in usrFile:
            annotate(comp[i],xy=(xoff[i],yoff[i]))
        if 'vatate' in usrFile:
            # annotate(float("{0:.2f}".format(vels[i])),xy=(xoff[i],yoff[i]))
            annotate(-33.15,xy=(-0.000052+0.17 ,-0.000015+0.05) ,fontsize=15)
            annotate(-32.83,xy=(-0.003925+0.165,-0.003850+0.02) ,fontsize=15)
            annotate(-32.56,xy=(-0.008891+0.16 ,-0.013169-0.01) ,fontsize=15)
            annotate(-32.36,xy=(-0.012968+0.15 ,-0.017104-0.04) ,fontsize=15)
            annotate(-31.96,xy=(-0.026453+0.15 ,-0.035077-0.07) ,fontsize=15)
            annotate(-32.15,xy=(-0.031768+0.145,-0.043925-0.09) ,fontsize=15)

            annotate(-31.38,xy=(-0.073345-0.05 ,-0.048996-0.01) ,fontsize=15)

            annotate(-37.07,xy=( 0.129474+0.15 ,-0.491095-0.02) ,fontsize=15)


    xlim([-0.3,0.4])
    ylim([-0.6,0.1])
    gca().invert_xaxis()
    gca().tick_params(axis='x', width=1, length=8, labelsize=15)
    gca().tick_params(axis='y', width=1, length=8, labelsize=15)
    title( 'G305.200+0.019',    fontsize=15)
    xlabel('x offset (arcsec)', fontsize=15)
    ylabel('y offset (arcsec)', fontsize=15)
    cbar = colorbar()
    cbar.set_label('Velocity (km/s)', fontsize=15)
    cbar.ax.tick_params(labelsize=15)
    #savefig("G305_200_spots.eps", format='eps')
    show()


==> Figs/spots/pts-202.py <==
#! /usr/bin/env python

# Written by Vasaant S/O Krishnan. Friday, 18 March 2016.

import re
from pylab import *
import sys
import numpy as np
from functions import *
import random


usrFile = sys.argv[1:]

if len(usrFile) == 0:
    print ""
    print "# pts-test.py takes input from *.PTS files to study the"
    print "# component allocation from Luca Moscadelli's pts-diff.f."
    print "# The component positions and velocities are flux weighted"
    print "# using the algorithm from functions.py."
    print "# First argument must be *.PTS. Order for remaining options"
    print "# does not matter:"
    print ""
    print "# plot*  = options are: plot, seq and comp."
    print "# err    = plots errorbars."
    print "# atate  = annotates the spots with their component."
    print "# vatate = annotates the spots with their velocity."
    print "# vel    = allows user specified velocty range for the colourbar."
    print "# scale  = scales the peak flux of the data by a constant factor."
    print ""
    print "--> pts-test.py file_name.COMP plot* vel=xx.x,yy.y atate scale=xx"
    print ""
    exit()




#=====================================================================
#   Define variables:
#
cTmp = []                   # chan temp
vTmp = []                   # velo temp
iTmp = []                   # flux temp (integrated)
pTmp = []                   # peak temp
xTmp = []                   # xoff temp
xeTp = []                   # xerr temp
yTmp = []                   # yoff temp
yeTp = []                   # xerr temp
mTmp = []                   # Co(m)p temp

chan = []
vels = []
flux = []
peak = []
xoff = []
xerr = []
yoff = []
yerr = []
comp = []

compMask   = []             # Subset of arrays which are not blank
velAvg     = []             # Average of each component
homoVelTmp = []
homoVel    = []             # Homogenised velocity

defaultVels  = True         # Otherwise usrVelLim
defaultScale = True         # Otherwise usrScale

ints       = '\s+(\d+)'           # 'Channel' variable from *.COMP
floats     = '\s+([+-]?\d+.\d+)'  # Any float variable from *.COMP
manyFloats = 14*floats            # space+floats seq gets repeated this many times after chans



#=====================================================================
#   Scale the maser spots by a factor of userScale:
#
for i in usrFile:
    userScale = re.search('scale='+'([+-]?\d+)',i)
    if userScale:
        defaultScale = False # Don't use scaleFactor = 1 if user has defined it in usrFile
        scaleFactor  = int(userScale.group(1))
if defaultScale:             # This allows "scale=" to appear anywhere in usrFile
    scaleFactor = 1



#=====================================================================
#   Harvest values:
#
for line in open(usrFile[0],'r'):

    reqInfo = re.search(ints + floats + ints + manyFloats, line)
    if reqInfo:                                    # Populate temp arrays, which are reset after each component is harvested
        mTmp.append(  str(reqInfo.group(1)))       # String format for annotations for scatterplots
        vTmp.append(float(reqInfo.group(2)))
        cTmp.append(  int(reqInfo.group(3)))
        iTmp.append(float(reqInfo.group(4)))
        pTmp.append(float(reqInfo.group(5)))
        xTmp.append(float(reqInfo.group(8)))
        xeTp.append(float(reqInfo.group(9)))
        yTmp.append(float(reqInfo.group(10)))
        yeTp.append(float(reqInfo.group(11)))

    if line == '\n':                               # This statement allows each component to exist as its own list within the complete array
        comp.append(mTmp)
        vels.append(vTmp)
        chan.append(cTmp)
        flux.append(iTmp)
        peak.append(pTmp)
        xoff.append(xTmp)
        xerr.append(xeTp)
        yoff.append(yTmp)
        yerr.append(yeTp)

        mTmp = []                                  # Reset temp arrays
        vTmp = []
        cTmp = []
        iTmp = []
        pTmp = []
        xTmp = []
        xeTp = []
        yTmp = []
        yeTp = []

close(usrFile[0])



#=====================================================================
#   The final values from *Tmp need to be mannualy added:
#
comp.append(mTmp)
vels.append(vTmp)
chan.append(cTmp)
flux.append(iTmp)
peak.append(pTmp)
xoff.append(xTmp)
xerr.append(xeTp)
yoff.append(yTmp)
yerr.append(yeTp)



#=====================================================================
#   Based on 'comp' array, determine the positions of the '\n's:
#
for i in xrange(len(comp)):
    if comp[i] != []:
        compMask.append(int(i))



#=====================================================================
#   Remove the '\n's:
#
comp = [comp[i] for i in compMask]
vels = [vels[i] for i in compMask]
chan = [chan[i] for i in compMask]
flux = [flux[i] for i in compMask]
peak = [peak[i] for i in compMask]
xoff = [xoff[i] for i in compMask]
xerr = [xerr[i] for i in compMask]
yoff = [yoff[i] for i in compMask]
yerr = [yerr[i] for i in compMask]



#=====================================================================
#   Determine weighted means:
#
vels = [wmean(vels[i],flux[i]) for i in xrange(len(comp))]
xoff = [wmean(xoff[i],flux[i]) for i in xrange(len(comp))]
xerr = [wmean(xerr[i],flux[i]) for i in xrange(len(comp))]
yoff = [wmean(yoff[i],flux[i]) for i in xrange(len(comp))]
yerr = [wmean(yerr[i],flux[i]) for i in xrange(len(comp))]

# These do not need weighted means, only the first (or max) is used:
comp = [comp[i][0] for i in xrange(len(comp))]
chan = [chan[i][0] for i in xrange(len(chan))]
flux = [flux[i][0] * scaleFactor for i in xrange(len(comp))]
peak = [peak[i][0] * scaleFactor for i in xrange(len(comp))]



#=====================================================================
#   Find mean velocity of each comp:
#   (previously used for comp-test.py. Not needed here)

# for i in xrange(len(vels)):
#     velAvg.append(float(sum(vels[i])/len(vels[i])))



#=====================================================================
#   Determine if user has requested for custom vel range:
#
for i in usrFile:
    usrVelLim = re.search('vel='+'([+-]?\d+.?\d+),([+-]?\d+.?\d+)',i)
    if usrVelLim:
        defaultVels = False  # Don't use defaultVels if user has defined it in usrFile
        velOne = float(usrVelLim.group(1))
        velTwo = float(usrVelLim.group(2))
        if velOne > velTwo:
            velMax = velOne
            velMin = velTwo
        elif velTwo > velOne:
            velMax = velTwo
            velMin = velOne
        elif velOne == velTwo:
            print "User velocities are identical. Reverting to default."
            defaultVels = True
if defaultVels:              # Default vels are the min/max of the velAvg for each comp.
    velMin = min(vels)
    velMax = max(vels)
    # Previously used for comp-test.py. Not needed here:
    # velMin = min(velAvg)
    # velMax = max(velAvg)



#=====================================================================
#   Each component is assigned a single homogenised vel for all spots,
#   instead of each spot having its own individual vel:
#
homoVel = vels
# Previously used for comp-test.py. Not needed here:
# for i in xrange(len(velAvg)):
#     for j in vels[i]:
#         homoVelTmp.append(velAvg[i])
#     homoVel.append(homoVelTmp)
#     homoVelTmp = []




#=====================================================================
#   Plot user specified components:
#
if 'comp' in usrFile:

    xoffAdd = []
    yoffAdd = []
    peakAdd = []
    fluxAdd = []
    velsAdd = []
    compAdd = []
    xerrAdd = []
    yerrAdd = []

    print "Enter 'q' to quit."
    print ""
    machineQuery = 'Component ID: '
    response     = raw_input(machineQuery)
    while response != 'q':
        usrComp = int(response)
        for i in xrange(len(comp)):               # Iterate through the list
            if usrComp == int(comp[i]):
                xoffAdd.append(xoff[i])
                yoffAdd.append(yoff[i])
                peakAdd.append(peak[i])
                fluxAdd.append(flux[i])
                velsAdd.append(vels[i])
                compAdd.append(comp[i])
                xerrAdd.append(xerr[i])
                yerrAdd.append(yerr[i])
        if xoffAdd != []:                         # Catch scrip in-case first choice is empty array
            scatter( xoffAdd,yoffAdd,s=fluxAdd,c=velsAdd,vmin=velMin,vmax=velMax)
            if 'err' in usrFile:
                errorbar(xoffAdd,yoffAdd,xerrAdd,yerrAdd)
            if 'atate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(compAdd[i],xy=(xoffAdd[i],yoffAdd[i]))
            if 'vatate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(float("{0:.1f}".format(velsAdd[i])),xy=(xoffAdd[i],yoffAdd[i]))

            xlabel('x offset')
            ylabel('y offset')
            title(str(usrFile[0]))
            cbar = colorbar()
            cbar.set_label('Velocity')
            gca().invert_xaxis()
            show(block = False)

        response = raw_input(machineQuery)
        clf()
        close()



#=====================================================================
#   Plots entire sequence of compoments:
#
if 'seq' in usrFile:
    print "Enter 'q' to quit."
    print ""
    for i in xrange(len(comp)):

        scatter( xoff[i],yoff[i],s=flux[i],c=vels[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax)
        if 'err' in usrFile:
            errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
        if 'atate' in usrFile:
            annotate(comp[i],xy=(xoff[i],yoff[i]))
        if 'vatate' in usrFile:
            annotate(float("{0:.1f}".format(vels[i])),xy=(xoff[i],yoff[i]))

        xlabel('x offset')
        ylabel('y offset')
        title(str(usrFile[0]))
        cbar = colorbar()
        cbar.set_label('Velocity')
        gca().invert_xaxis()
        show(block = False)

        response = raw_input('Component '+str(comp[i][0])+':')
        if response == 'q':
            exit()
        else:
            clf()
            close()



#=====================================================================
#   Format to match input .PTS file:
#
if 'print' in usrFile:
    print ""
    for i in xrange(len(chan)):
        print '%6d %10.3f %4d %13.5f %13.5f %33.6f %10.7f %14.6f %10.7f'%(
              int(comp[i]),float(vels[i]),int(chan[i]),float(flux[i]/scaleFactor),
            float(peak[i]/scaleFactor),float(xoff[i]),float(xerr[i]),float(yoff[i]),
            float(yerr[i]))
    print ""




#=====================================================================
#   Plots spot map of maser emission:
#

# velMin = -46.5
# velMax = -42.0

if 'plot' in usrFile:
    for i in xrange(len(chan)):
        scatter(xoff[i],yoff[i],s=flux[i],c=homoVel[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
        if 'err' in usrFile:
            errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
        if 'atate' in usrFile:
            annotate(comp[i],xy=(xoff[i],yoff[i]))
        if 'vatate' in usrFile:
            #annotate(float("{0:.2f}".format(vels[i])),xy=(xoff[i],yoff[i]))
            annotate(-44.73,xy=( 0.027992+0.03, 0.008629+0.01),fontsize=15)
            annotate(-44.41,xy=( 0.013749-0.00, 0.01117 +0.01),fontsize=15)
            annotate(-44.03,xy=( 0.000576-0.02, 0.005406+0.01),fontsize=15)

            annotate(-43.26,xy=(-0.051629,-0.039348),fontsize=15)

    xlim([-0.1,0.1])
    ylim([-0.1,0.1])
    gca().invert_xaxis()
    gca().tick_params(axis='x', width=1, length=8, labelsize=15)
    gca().tick_params(axis='y', width=1, length=8, labelsize=15)
    title( 'G305.202+0.208',    fontsize=15)
    xlabel('x offset (arcsec)', fontsize=15)
    ylabel('y offset (arcsec)', fontsize=15)
    cbar = colorbar()
    cbar.set_label('Velocity (km/s)', fontsize=15)
    cbar.ax.tick_params(labelsize=15)
    savefig("G305_202_spots.eps", format='eps')
    #show()


==> Figs/spots/pts-208.py <==
#! /usr/bin/env python

# Written by Vasaant S/O Krishnan. Friday, 18 March 2016.

import re
from pylab import *
import sys
import numpy as np
from functions import *
import random


usrFile = sys.argv[1:]

if len(usrFile) == 0:
    print ""
    print "# pts-test.py takes input from *.PTS files to study the"
    print "# component allocation from Luca Moscadelli's pts-diff.f."
    print "# The component positions and velocities are flux weighted"
    print "# using the algorithm from functions.py."
    print "# First argument must be *.PTS. Order for remaining options"
    print "# does not matter:"
    print ""
    print "# plot*  = options are: plot, seq and comp."
    print "# err    = plots errorbars."
    print "# atate  = annotates the spots with their component."
    print "# vatate = annotates the spots with their velocity."
    print "# vel    = allows user specified velocty range for the colourbar."
    print "# scale  = scales the peak flux of the data by a constant factor."
    print ""
    print "--> pts-test.py file_name.COMP plot* vel=xx.x,yy.y atate scale=xx"
    print ""
    exit()




#=====================================================================
#   Define variables:
#
cTmp = []                   # chan temp
vTmp = []                   # velo temp
iTmp = []                   # flux temp (integrated)
pTmp = []                   # peak temp
xTmp = []                   # xoff temp
xeTp = []                   # xerr temp
yTmp = []                   # yoff temp
yeTp = []                   # xerr temp
mTmp = []                   # Co(m)p temp

chan = []
vels = []
flux = []
peak = []
xoff = []
xerr = []
yoff = []
yerr = []
comp = []

compMask   = []             # Subset of arrays which are not blank
velAvg     = []             # Average of each component
homoVelTmp = []
homoVel    = []             # Homogenised velocity

defaultVels  = True         # Otherwise usrVelLim
defaultScale = True         # Otherwise usrScale

ints       = '\s+(\d+)'           # 'Channel' variable from *.COMP
floats     = '\s+([+-]?\d+.\d+)'  # Any float variable from *.COMP
manyFloats = 14*floats            # space+floats seq gets repeated this many times after chans



#=====================================================================
#   Scale the maser spots by a factor of userScale:
#
for i in usrFile:
    userScale = re.search('scale='+'([+-]?\d+)',i)
    if userScale:
        defaultScale = False # Don't use scaleFactor = 1 if user has defined it in usrFile
        scaleFactor  = int(userScale.group(1))
if defaultScale:             # This allows "scale=" to appear anywhere in usrFile
    scaleFactor = 1



#=====================================================================
#   Harvest values:
#
for line in open(usrFile[0],'r'):

    reqInfo = re.search(ints + floats + ints + manyFloats, line)
    if reqInfo:                                    # Populate temp arrays, which are reset after each component is harvested
        mTmp.append(  str(reqInfo.group(1)))       # String format for annotations for scatterplots
        vTmp.append(float(reqInfo.group(2)))
        cTmp.append(  int(reqInfo.group(3)))
        iTmp.append(float(reqInfo.group(4)))
        pTmp.append(float(reqInfo.group(5)))
        xTmp.append(float(reqInfo.group(8)))
        xeTp.append(float(reqInfo.group(9)))
        yTmp.append(float(reqInfo.group(10)))
        yeTp.append(float(reqInfo.group(11)))

    if line == '\n':                               # This statement allows each component to exist as its own list within the complete array
        comp.append(mTmp)
        vels.append(vTmp)
        chan.append(cTmp)
        flux.append(iTmp)
        peak.append(pTmp)
        xoff.append(xTmp)
        xerr.append(xeTp)
        yoff.append(yTmp)
        yerr.append(yeTp)

        mTmp = []                                  # Reset temp arrays
        vTmp = []
        cTmp = []
        iTmp = []
        pTmp = []
        xTmp = []
        xeTp = []
        yTmp = []
        yeTp = []

close(usrFile[0])



#=====================================================================
#   The final values from *Tmp need to be mannualy added:
#
comp.append(mTmp)
vels.append(vTmp)
chan.append(cTmp)
flux.append(iTmp)
peak.append(pTmp)
xoff.append(xTmp)
xerr.append(xeTp)
yoff.append(yTmp)
yerr.append(yeTp)



#=====================================================================
#   Based on 'comp' array, determine the positions of the '\n's:
#
for i in xrange(len(comp)):
    if comp[i] != []:
        compMask.append(int(i))



#=====================================================================
#   Remove the '\n's:
#
comp = [comp[i] for i in compMask]
vels = [vels[i] for i in compMask]
chan = [chan[i] for i in compMask]
flux = [flux[i] for i in compMask]
peak = [peak[i] for i in compMask]
xoff = [xoff[i] for i in compMask]
xerr = [xerr[i] for i in compMask]
yoff = [yoff[i] for i in compMask]
yerr = [yerr[i] for i in compMask]



#=====================================================================
#   Determine weighted means:
#
vels = [wmean(vels[i],flux[i]) for i in xrange(len(comp))]
xoff = [wmean(xoff[i],flux[i]) for i in xrange(len(comp))]
xerr = [wmean(xerr[i],flux[i]) for i in xrange(len(comp))]
yoff = [wmean(yoff[i],flux[i]) for i in xrange(len(comp))]
yerr = [wmean(yerr[i],flux[i]) for i in xrange(len(comp))]

# These do not need weighted means, only the first (or max) is used:
comp = [comp[i][0] for i in xrange(len(comp))]
chan = [chan[i][0] for i in xrange(len(chan))]
flux = [flux[i][0] * scaleFactor for i in xrange(len(comp))]
peak = [peak[i][0] * scaleFactor for i in xrange(len(comp))]



#=====================================================================
#   Find mean velocity of each comp:
#   (previously used for comp-test.py. Not needed here)

# for i in xrange(len(vels)):
#     velAvg.append(float(sum(vels[i])/len(vels[i])))



#=====================================================================
#   Determine if user has requested for custom vel range:
#
for i in usrFile:
    usrVelLim = re.search('vel='+'([+-]?\d+.?\d+),([+-]?\d+.?\d+)',i)
    if usrVelLim:
        defaultVels = False  # Don't use defaultVels if user has defined it in usrFile
        velOne = float(usrVelLim.group(1))
        velTwo = float(usrVelLim.group(2))
        if velOne > velTwo:
            velMax = velOne
            velMin = velTwo
        elif velTwo > velOne:
            velMax = velTwo
            velMin = velOne
        elif velOne == velTwo:
            print "User velocities are identical. Reverting to default."
            defaultVels = True
if defaultVels:              # Default vels are the min/max of the velAvg for each comp.
    velMin = min(vels)
    velMax = max(vels)
    # Previously used for comp-test.py. Not needed here:
    # velMin = min(velAvg)
    # velMax = max(velAvg)



#=====================================================================
#   Each component is assigned a single homogenised vel for all spots,
#   instead of each spot having its own individual vel:
#
homoVel = vels
# Previously used for comp-test.py. Not needed here:
# for i in xrange(len(velAvg)):
#     for j in vels[i]:
#         homoVelTmp.append(velAvg[i])
#     homoVel.append(homoVelTmp)
#     homoVelTmp = []




#=====================================================================
#   Plot user specified components:
#
if 'comp' in usrFile:

    xoffAdd = []
    yoffAdd = []
    peakAdd = []
    fluxAdd = []
    velsAdd = []
    compAdd = []
    xerrAdd = []
    yerrAdd = []

    print "Enter 'q' to quit."
    print ""
    machineQuery = 'Component ID: '
    response     = raw_input(machineQuery)
    while response != 'q':
        usrComp = int(response)
        for i in xrange(len(comp)):               # Iterate through the list
            if usrComp == int(comp[i]):
                xoffAdd.append(xoff[i])
                yoffAdd.append(yoff[i])
                peakAdd.append(peak[i])
                fluxAdd.append(flux[i])
                velsAdd.append(vels[i])
                compAdd.append(comp[i])
                xerrAdd.append(xerr[i])
                yerrAdd.append(yerr[i])
        if xoffAdd != []:                         # Catch scrip in-case first choice is empty array
            scatter( xoffAdd,yoffAdd,s=fluxAdd,c=velsAdd,vmin=velMin,vmax=velMax)
            if 'err' in usrFile:
                errorbar(xoffAdd,yoffAdd,xerrAdd,yerrAdd)
            if 'atate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(compAdd[i],xy=(xoffAdd[i],yoffAdd[i]))
            if 'vatate' in usrFile:
                for i in xrange(len(compAdd)):
                    annotate(float("{0:.1f}".format(velsAdd[i])),xy=(xoffAdd[i],yoffAdd[i]))

            xlabel('x offset')
            ylabel('y offset')
            title(str(usrFile[0]))
            cbar = colorbar()
            cbar.set_label('Velocity')
            gca().invert_xaxis()
            show(block = False)

        response = raw_input(machineQuery)
        clf()
        close()



#=====================================================================
#   Plots entire sequence of compoments:
#
if 'seq' in usrFile:
    print "Enter 'q' to quit."
    print ""
    for i in xrange(len(comp)):

        scatter( xoff[i],yoff[i],s=flux[i],c=vels[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax)
        if 'err' in usrFile:
            errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
        if 'atate' in usrFile:
            annotate(comp[i],xy=(xoff[i],yoff[i]))
        if 'vatate' in usrFile:
            annotate(float("{0:.1f}".format(vels[i])),xy=(xoff[i],yoff[i]))

        xlabel('x offset')
        ylabel('y offset')
        title(str(usrFile[0]))
        cbar = colorbar()
        cbar.set_label('Velocity')
        gca().invert_xaxis()
        show(block = False)

        response = raw_input('Component '+str(comp[i][0])+':')
        if response == 'q':
            exit()
        else:
            clf()
            close()



#=====================================================================
#   Format to match input .PTS file:
#
if 'print' in usrFile:
    print ""
    for i in xrange(len(chan)):
        print '%6d %10.3f %4d %13.5f %13.5f %33.6f %10.7f %14.6f %10.7f'%(
              int(comp[i]),float(vels[i]),int(chan[i]),float(flux[i]/scaleFactor),
            float(peak[i]/scaleFactor),float(xoff[i]),float(xerr[i]),float(yoff[i]),
            float(yerr[i]))
    print ""




#=====================================================================
#   Plots spot map of maser emission:
#

# velMin = -42.0
# velMax = -34.0

if 'plot' in usrFile:
    #for i in xrange(len(chan)):
        #scatter(xoff[i],yoff[i],s=flux[i],c=homoVel[i],cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.138457,-0.089040,s=(15*122.25100), c=-38.512,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.145620,-0.089751,s=(15*111.72100), c=-38.085,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.001228, 0.000320,s=(15* 19.53600), c=-36.153,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.008328, 0.000556,s=(15*  7.22700), c=-36.975,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.031930,-0.050664,s=(15*  3.81600), c=-39.342,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.107633, 0.160506,s=(15*  1.56400), c=-34.506,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.097842, 0.158563,s=(15*  0.39257), c=-34.031,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter(  0.084927, 0.373595,s=(15*  0.64769), c=-35.549,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.220149,-0.048090,s=(15*  0.42275), c=-39.838,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)
    scatter( -0.185674,-0.094918,s=(15*  0.31337), c=-40.243,cmap=matplotlib.cm.jet,vmin=velMin,vmax=velMax,edgecolor='k',marker='o',linewidth=0.1)


    if 'err' in usrFile:
        errorbar(xoff[i],yoff[i],xerr=xerr[i],yerr=yerr[i])
    if 'atate' in usrFile:
        for i in xrange(len(chan)):
            annotate(comp[i],xy=(xoff[i],yoff[i]))
    if 'vatate' in usrFile:
        for i in xrange(len(chan)):
            # annotate(float("{0:.2f}".format(vels[i])),xy=(xoff[i],yoff[i]))
            annotate(-35.55,xy=( 0.084927, 0.373595-0.04),fontsize=15)

            annotate(-34.51,xy=(-0.097842-0.02, 0.158563-0.02),fontsize=15)
            annotate(-34.03,xy=(-0.107633+0.12, 0.160506-0.02),fontsize=15)

            annotate(-36.15,xy=(-0.001228+0.10, 0.000320),fontsize=15)
            annotate(-36.98,xy=(-0.008328-0.02, 0.000556),fontsize=15)

            annotate(-39.34,xy=(-0.031930+0.10,-0.050664-0.02),fontsize=15)

            annotate(-38.51,xy=(-0.138457+0.10,-0.089040-0.07),fontsize=15)
            annotate(-38.09,xy=(-0.145620-0.05,-0.089751-0.07),fontsize=15)

            annotate(-39.84,xy=(-0.220149-0.02,-0.048090     ),fontsize=15)
            annotate(-40.24,xy=(-0.185674-0.02,-0.094918-0.01),fontsize=15)

    xlim([-0.4,0.2])
    ylim([-0.2,0.4])
    gca().invert_xaxis()
    gca().tick_params(axis='x', width=1, length=8, labelsize=15)
    gca().tick_params(axis='y', width=1, length=8, labelsize=15)
    title( 'G305.208+0.206',    fontsize=15)
    xlabel('x offset (arcsec)', fontsize=15)
    ylabel('y offset (arcsec)', fontsize=15)
    cbar = colorbar()
    cbar.set_label('Velocity (km/s)', fontsize=15)
    cbar.ax.tick_params(labelsize=15)
    savefig("G305_208_spots.eps", format='eps')
    #show()

